Markov Chain Importance Sampling -- a highly efficient estimator for MCMC

Markov chain (MC) algorithms are ubiquitous in machine learning and statistics and many other disciplines. Typically, these algorithms can be formulated as acceptance rejection methods. In this work we present a novel estimator applicable to these methods, dubbed Markov chain importance sampling (MCIS), which efficiently makes use of rejected proposals. For the unadjusted Langevin algorithm, it provides a novel way of correcting the discretization error. Our estimator satisfies a central limit theorem and improves on error per CPU cycle, often to a large extent. As a by-product it enables estimating the normalizing constant, an important quantity in Bayesian machine learning and statistics.

==> plotting/AugmentedTransitionKernel.m <==

xk = 4;
yk = 1;

xmin = 0; xmax = 5.5; ymin = 0; ymax = 5.5; 

sig = 0.6;
gauss = @(t,m) 1/sqrt(2*pi*sig^2) * exp( - (t-m).^2/sig^2 );


xx = linspace(xmin,xmax,1000)';
yy = linspace(ymin,ymax,1000)';

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
delt = 0.01;

% Erster Graph
myfig = figure('Position',[200,200,600,300])
axes('Units', 'normalized', 'Position',[6*delt, 11*delt, 1-7*delt, 1-12*delt]);
hold on
plot([xk,xk],[ymin,ymax],'r','LineWidth',3)
plot([yk,yk],[ymin,ymax],'r','LineWidth',3)
plot([xmin,xk],[yk,yk],'k--')
plot([xmin,xk],[xk,xk],'k--')
plot([xk,xk],[ymin,xk],'k--')


plot(xk,yk,'k.','Markersize',25)
plot(yk + gauss(yy,yk),yy,'k')
plot(xk + gauss(yy,xk),yy,'k')
axis([xmin,xmax,ymin,ymax])


h1 = text(xmax-0.35,-0.25,'$x$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
h1 = text(-0.2,ymax-0.3,'$y$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
h1 = text(xk-0.15,-0.35,'$X_k$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
h1 = text(yk-0.15,-0.35,'$Y_k$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
h1 = text(-0.29,yk,'$Y_k$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
h1 = text(-0.35,xk,'$X_k$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
h1 = text(xk+0.13,yk,'$Z_k$','Color','k','FontSize',20); set(h1,'Interpreter','latex');

h1 = text(xk+0.3,xk-0.7,'$q(\cdot|X_k)$','Color','k','FontSize',15); set(h1,'Interpreter','latex');
h1 = text(yk+0.3,yk+0.8,'$q(\cdot|Y_k)$','Color','k','FontSize',15); set(h1,'Interpreter','latex');

set(gca,'XTickLabel',[],'YTickLabel',[]);
set(myfig,'Units','Inches'); pos = get(myfig,'Position'); set(myfig,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(myfig,'AugmentedTransitionKernel','-dpdf','-r0')





% 
% 
% % %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% delt = 0.01;
% 
% % Erster Graph
% myfig = figure('Position',[200,200,600,300])
% axes('Units', 'normalized', 'Position',[6*delt, 11*delt, 1-7*delt, 1-12*delt]);
% hold on
% plot([xk,xk],[ymin,ymax],'r','LineWidth',3)
% plot([yk,yk],[ymin,ymax],'r','LineWidth',3)
% plot([xmin,xk],[yk,yk],'k--')
% plot([xmin,xk],[xk,xk],'k--')
% plot([xk,xk],[ymin,xk],'k--')
% 
% 
% plot(xk,yk,'k.','Markersize',25)
% plot(yk + 1.6*gauss(yy,yk),yy,'k')
% plot(xk + gauss(yy,xk),yy,'k')
% axis([xmin,xmax,ymin,ymax])
% 
% 
% h1 = text(xmax-0.35,-0.25,'$x$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
% h1 = text(-0.2,ymax-0.3,'$y$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
% h1 = text(xk-0.15,-0.35,'$X_k$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
% h1 = text(yk-0.15,-0.35,'$Y_k$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
% h1 = text(-0.29,yk,'$Y_k$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
% h1 = text(-0.35,xk,'$X_k$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
% h1 = text(xk+0.13,yk,'$Z_k$','Color','k','FontSize',20); set(h1,'Interpreter','latex');
% 
% h1 = text(xk+0.16,xk-0.9,'$(1-\alpha_k)\, q(\cdot|X_k)$','Color','k','FontSize',15); set(h1,'Interpreter','latex');
% h1 = text(yk+0.4,yk+0.8,'$\alpha_k\, q(\cdot|Y_k)$','Color','k','FontSize',15); set(h1,'Interpreter','latex');
% 
% set(gca,'XTickLabel',[],'YTickLabel',[]);
% set(myfig,'Units','Inches'); pos = get(myfig,'Position'); set(myfig,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
% print(myfig,'AugmentedTransitionKernel','-dpdf','-r0')


==> plotting/rho_theta_and_weights.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Tue Jan 23 16:46:59 2018

@author: Ingmar Schuster
"""

from __future__ import division, print_function, absolute_import

import autograd.numpy as np
import scipy as sp

import scipy.stats as stats

from numpy import exp, log, sqrt
from scipy.special import logsumexp
from autograd import grad, hessian

import distributions as dist

#import seaborn as sns
import matplotlib as mpl
import matplotlib.pyplot as plt

mpl.style.use('seaborn-darkgrid')

x = np.linspace(-10,10, 1000)
sp.random.seed(5)

targd = dist.mixt(1, [dist.mvnorm(np.ones(1), np.ones(1), ), dist.mvnorm(np.ones(1)+3.8, np.ones(1),)], [0.6, 0.4] )

qrw = dist.mvnorm(np.zeros(1), np.ones(1)*0.8)
time_discr = 0.38

targlpdfx = targd.logpdf(x).flatten()

cutoff = 300
fig, ax = plt.subplots(figsize=(5, 2))
ax.plot(x[cutoff:], exp(targlpdfx[cutoff:]), c = 'k', label = r'$\rho$', linewidth = 2)

nsamps = 1000
targrvs = targd.rvs(nsamps)

if False:
    d = x[:, np.newaxis] - targrvs.T
    qconvlpdf = logsumexp(stats.norm.logpdf(d, scale = np.sqrt(qrw.K[0])), 1) - log(nsamps)
else:
    qconv = dist.mixt(1, [dist.mvnorm(targd.comp_dist[0].mu, targd.comp_dist[0].K +qrw.K.flatten()), dist.mvnorm(targd.comp_dist[1].mu, targd.comp_dist[1].K +qrw.K.flatten())], exp(targd.dist_cat.lp))
    qconvlpdf = qconv.logpdf(x)
ax.plot(x[cutoff:], exp(qconvlpdf[cutoff:]), 'b--', label = r"RW-MH $\rho_Y$" , linewidth = 2)


prop_means = targrvs + time_discr*targd.logpdf_grad(targrvs)
d = x[:, np.newaxis] - prop_means.T
logdensity_langevin = logsumexp(stats.norm.logpdf(d, scale = np.sqrt(2*time_discr)), 1) - log(nsamps)
ax.plot(x[cutoff:], exp(logdensity_langevin[cutoff:]), 'g:', label = r"ULA $\rho_Y$" , linewidth = 2)

#ax.set_xticks([])
#ax.set_yticks([])
ax.set_xticklabels([""*len(ax.get_xticklabels())])
ax.legend(loc='best')
fig.tight_layout()
fig.savefig("../images/Marginal_proposal_density_comic.pdf")


fig, ax = plt.subplots(figsize=(5, 2))
ax.plot(x, exp(targlpdfx-qconvlpdf.flatten()).flatten(), 'b--', label = r"RW-MH $\rho/\rho_Y$" , linewidth = 2)
ax.plot(x, exp(targlpdfx-logdensity_langevin.flatten()).flatten(), 'g:', label = r"ULA $\rho/\rho_Y$" , linewidth = 2)

#ax.set_xticks([])
#ax.set_yticks([])
ax.set_xticklabels([""*len(ax.get_xticklabels())])
ax.legend(loc='best')
fig.tight_layout()
fig.savefig("../images/Marginal_weight_density_comic.pdf")
